Solving stochastic inverse problems for property-structure linkages using data-consistent inversion and machine learning

Determining process-structure-property linkages is one of the key objectives in material science, and uncertainty quantification plays a critical role in understanding both process-structure and structure-property linkages. In this work, we seek to learn a distribution of microstructure parameters that are consistent in the sense that the forward propagation of this distribution through a crystal plasticity finite element model (CPFEM) matches a target distribution on materials properties. This stochastic inversion formulation infers a distribution of acceptable/consistent microstructures, as opposed to a deterministic solution, which expands the range of feasible designs in a probabilistic manner. To solve this stochastic inverse problem, we employ a recently developed uncertainty quantification (UQ) framework based on push-forward probability measures, which combines techniques from measure theory and Bayes rule to define a unique and numerically stable solution. This approach requires making an initial prediction using an initial guess for the distribution on model inputs and solving a stochastic forward problem. To reduce the computational burden in solving both stochastic forward and stochastic inverse problems, we combine this approach with a machine learning (ML) Bayesian regression model based on Gaussian processes and demonstrate the proposed methodology on two representative case studies in structure-property linkages.

==> qcompile.sh <==
#/bin/bash

# rm ${file}.aux
# rm ${file}.bbl
# rm ${file}.blg

fileName='cBayesInvSP'
fileDate='18Aug20'
file="${fileName}_${fileDate}"

pdflatex ${file}.tex
evince ${file}.pdf &
bibtex ${file}.aux
pdflatex ${file}
# pdflatex ${file}


# dvips ${file}.dvi
# ps2pdf ${file}.ps

# latexdiff cBayesInvSP_22Jul20.tex ${file}.tex > diff.tex
# latex diff.tex
# latex diff.tex
# bibtex diff.aux
# latex diff.tex
# dvips diff.dvi
# ps2pdf diff.ps
# evince diff.pdf &

